ECsim-CYL: Energy Conserving Semi-Implicit particle in cell simulation in axially symmetric cylindrical coordinates

Based on the previously developed Energy Conserving Semi Implicit Method (ECsim) code, we present its cylindrical implementation, called ECsim-CYL, to be used for axially symmetric problems. The main motivation for the development of the cylindrical version is to greatly improve the computational speed by utilizing cylindrical symmetry. The ECsim-CYL discretizes the field equations in two-dimensional cylindrical coordinates using the finite volume method . For the particle mover, it uses a modification of ECsim's mover for cylindrical coordinates by keeping track of all three components of velocity vectors, while only keeping radial and axial coordinates of particle positions. In this paper, we describe the details of the algorithm used in the ECsim-CYL and present a series of tests to validate the accuracy of the code including a wave spectrum in a homogeneous plasmas inside a cylindrical waveguide and free expansion of a spherical plasma ball in vacuum. The ECsim-CYL retains the stability properties of ECsim and conserves the energy within machine precision, while accurately describing the plasma behavior in the test cases.

==> Figures/FreeExpansion/copy.sh <==

#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/FE_C_00/net_rho.png netrho_A.png
#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/FE_C_03_old/net_rho.png netrho_D.png
#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/FE_C_00/E.png E_A.png
#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/FE_C_03_old/E.png E_D.png
#convert netrho_A.png -sample 1000 netrho_A.eps
#convert netrho_D.png -sample 1000 netrho_D.eps
#convert E_A.png -sample 1000 E_A.eps
#convert E_D.png -sample 1000 E_D.eps
#
#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/hisvel0.png .
#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/hisvel1.png .
#convert hisvel0.png -sample 1000 hisvel0.eps
#convert hisvel1.png -sample 1000 hisvel1.eps

#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/hisvel0.png hisvel0_m1836.png
#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/hisvel1.png hisvel1_m1836.png
#convert hisvel0_m1836.png -sample 1000 hisvel0_m1836.eps
#convert hisvel1_m1836.png -sample 1000 hisvel1_m1836.eps

#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/debyeLength.png .
#convert debyeLength.png -sample 1000 debyeLength.eps

#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/comparison3D2D.png .
#convert comparison3D2D.png -sample 1000 comparison3D2D.eps
#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/comparison3D2D_N.png .
#convert comparison3D2D_N.png -sample 1000 comparison3D2D_N.eps

#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/caseD_N_rho.png .
#convert caseD_N_rho.png -sample 1000 caseD_N_rho.eps

#cp /scratch/diego/ECSIM_CYL/FreeExpansion/Paper/compM1836_man.png .
convert compM1836_man.png -sample 1000 compM1836.eps


==> script.sh <==
#!/bin/bash

for image_file in $(ls Figures/FreeExpansion)
do
if grep $image_file *.log -c > 1
then
        echo "File $image_file is in use."
else
        echo "File $image_file is not in use."
        mv "Figures/FreeExpansion/$image_file" "Figures/FreeExpansion/moved.$image_file" # or any other action
fi
done

